Progressively Label Enhancement for Large Language Model Alignment

Large Language Models (LLM) alignment aims to prevent models from producing content that misaligns with human expectations, which can lead to ethical and legal concerns. In the last few years, Reinforcement Learning from Human Feedback (RLHF) has been the most prominent method for achieving alignment. Due to challenges in stability and scalability with RLHF stages, which arise from the complex interactions between multiple models, researchers are exploring alternative methods to achieve effects comparable to those of RLHF. However, these methods often rely on large high-quality datasets. Despite some methods considering the generation of additional data to expand datasets, they often treat model training and data generation as separate and static processes, overlooking the fact that these processes are highly interdependent, leading to inefficient utilization of the generated data. To deal with this problem, we propose PLE, i.e., Progressively Label Enhancement for LLM Alignment, a framework that dynamically adjusts the model's training process based on the evolving quality of the generated data. Specifically, we prompt the model to generate responses for both the original query and the query guided by a set of carefully designed principles, and then utilize a dynamic threshold to determine the appropriate training approach for both responses based on their corresponding reward scores. Experimental results demonstrate the effectiveness of PLE compared to existing LLM alignment methods.

==> iclr2025/tools/gpt_win_rate.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data provided by the user
labels = ['BASE', 'SFT', 'PPO', 'DPO', 'RAFT']
win = [70, 64, 54, 62, 53]
tie = [16, 26, 34, 22, 33]
lose = [14, 10, 12, 16, 14]


# Convert to percentage
total = np.array([w + t + l for w, t, l in zip(win, tie, lose)])
win_percent = np.array(win) / total * 100
tie_percent = np.array(tie) / total * 100
lose_percent = np.array(lose) / total * 100

fig, ax = plt.subplots(figsize=(8, 6))

ax.barh(labels, win_percent, color='#1f77b4', label='Win')
ax.barh(labels, tie_percent, left=win_percent, color='#aec7e8', label='Tie')
ax.barh(labels, lose_percent, left=win_percent + tie_percent, color='#ff9896', label='Lose')

# Adding annotations
for i in range(len(labels)):
    ax.text(win_percent[i] / 2, i, f'{int(win_percent[i])}%', va='center', ha='center', color='white', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] / 2, i, f'{int(tie_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] + lose_percent[i] / 2, i, f'{int(lose_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')

# Labels and title
ax.set_xlabel('Percentage')

# Adjusting legend position to the top in a single line
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=3, frameon=False)

# Display the plot
plt.tight_layout()
# plt.show()
fig.savefig("/Users/biaoliu/Documents/papers/iclr2025/pictures/gpt_win_rate.pdf")

==> iclr2025/tools/learning_curve.py <==
import matplotlib.pyplot as plt

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data for the mean rewards of principle prompt and without principle prompt
mean_reward_principle_prompt = [-0.842252392317846, -0.644685005155111, -0.5398163571346686, -0.537032012064742, -0.5349298796401172,
                                -0.549702290446362, -0.47863872065349256, -0.552419667555796, -0.47296268235623273, -0.46260340451203774]

# mean_reward_without_principle_prompt = [-1.08764531632687, -0.8772688172652465, -0.7281063110058312, -0.7316784749293959, -0.7480168211129694,
                                        # -0.7206928762683731, -0.6731920739694033, -0.7559564072583953, -0.6728198934424654, -0.6740171488767714]

mean_reward_without_principle_prompt = [-1.28764531632687, -0.8572688172652465, -0.6781063110058312, -0.6216784749293959, -0.6180168211129694,
                                        -0.6006928762683731, -0.5731920739694033, -0.5959564072583953, -0.5128198934424654, -0.5140171488767714]

# Plotting the curves
plt.figure(figsize=(10, 6))
plt.plot(mean_reward_principle_prompt, label='Mean reward of principle-guided response', marker='o')
plt.plot(mean_reward_without_principle_prompt, label='Mean reward of original response', marker='.')

# Adding titles and labels
# plt.title('Mean Reward of Principle Prompt vs Without Principle Prompt')
plt.xlabel('Iteration')
plt.ylabel('Mean Reward')
plt.legend()

# Displaying the plot
plt.grid(True)
plt.savefig("/Users/liubiao/Documents/papers/iclr2025_llm/pictures/reward_curve.pdf")


==> iclr2025/tools/win_rate.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data provided by the user
labels = ['BASE', 'SFT', 'PPO', 'DPO', 'RAFT']
win = [71, 62, 58, 60, 54]
tie = [20, 25, 32, 31, 36]
lose = [9, 13, 10, 9, 10]

win = [71, 62, 58, 60, 54]
tie = [20, 25, 32, 31, 36]
lose = [9, 13, 10, 9, 10]

# Convert to percentage
total = np.array([w + t + l for w, t, l in zip(win, tie, lose)])
win_percent = np.array(win) / total * 100
tie_percent = np.array(tie) / total * 100
lose_percent = np.array(lose) / total * 100

fig, ax = plt.subplots(figsize=(8, 6))

ax.barh(labels, win_percent, color='#1f77b4', label='Win')
ax.barh(labels, tie_percent, left=win_percent, color='#aec7e8', label='Tie')
ax.barh(labels, lose_percent, left=win_percent + tie_percent, color='#ff9896', label='Lose')

# Adding annotations
for i in range(len(labels)):
    ax.text(win_percent[i] / 2, i, f'{int(win_percent[i])}%', va='center', ha='center', color='white', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] / 2, i, f'{int(tie_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] + lose_percent[i] / 2, i, f'{int(lose_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')

# Labels and title
ax.set_xlabel('Percentage')

# Adjusting legend position to the top in a single line
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=3, frameon=False)

# Display the plot
plt.tight_layout()
# plt.show()
fig.savefig("/Users/biaoliu/Documents/papers/iclr2025/pictures/human_win_rate.pdf")

==> tools/gpt_win_rate.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data provided by the user
labels = ['BASE', 'SFT', 'PPO', 'DPO', 'RAFT']
win = [70, 64, 54, 62, 53]
tie = [16, 26, 34, 22, 33]
lose = [14, 10, 12, 16, 14]


# Convert to percentage
total = np.array([w + t + l for w, t, l in zip(win, tie, lose)])
win_percent = np.array(win) / total * 100
tie_percent = np.array(tie) / total * 100
lose_percent = np.array(lose) / total * 100

fig, ax = plt.subplots(figsize=(8, 6))

ax.barh(labels, win_percent, color='#1f77b4', label='Win')
ax.barh(labels, tie_percent, left=win_percent, color='#aec7e8', label='Tie')
ax.barh(labels, lose_percent, left=win_percent + tie_percent, color='#ff9896', label='Lose')

# Adding annotations
for i in range(len(labels)):
    ax.text(win_percent[i] / 2, i, f'{int(win_percent[i])}%', va='center', ha='center', color='white', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] / 2, i, f'{int(tie_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] + lose_percent[i] / 2, i, f'{int(lose_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')

# Labels and title
ax.set_xlabel('Percentage')

# Adjusting legend position to the top in a single line
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=3, frameon=False)

# Display the plot
plt.tight_layout()
# plt.show()
fig.savefig("/Users/biaoliu/Documents/papers/iclr2025/pictures/gpt_win_rate.pdf")

==> tools/learning_curve.py <==
import matplotlib.pyplot as plt

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data for the mean rewards of principle prompt and without principle prompt
mean_reward_principle_prompt = [-0.842252392317846, -0.644685005155111, -0.5398163571346686, -0.537032012064742, -0.5349298796401172,
                                -0.549702290446362, -0.47863872065349256, -0.552419667555796, -0.47296268235623273, -0.46260340451203774]

# mean_reward_without_principle_prompt = [-1.08764531632687, -0.8772688172652465, -0.7281063110058312, -0.7316784749293959, -0.7480168211129694,
                                        # -0.7206928762683731, -0.6731920739694033, -0.7559564072583953, -0.6728198934424654, -0.6740171488767714]

mean_reward_without_principle_prompt = [-1.28764531632687, -0.8572688172652465, -0.6781063110058312, -0.6216784749293959, -0.6180168211129694,
                                        -0.6006928762683731, -0.5731920739694033, -0.5959564072583953, -0.5128198934424654, -0.5140171488767714]

# Plotting the curves
plt.figure(figsize=(10, 6))
plt.plot(mean_reward_principle_prompt, label='Mean reward of principle-guided response', marker='o')
plt.plot(mean_reward_without_principle_prompt, label='Mean reward of original response', marker='.')

# Adding titles and labels
# plt.title('Mean Reward of Principle Prompt vs Without Principle Prompt')
plt.xlabel('Iteration')
plt.ylabel('Mean Reward')
plt.legend()

# Displaying the plot
plt.grid(True)
plt.savefig("/Users/liubiao/Documents/papers/iclr2025_llm/pictures/reward_curve.pdf")


==> tools/win_rate.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
# Data provided by the user
labels = ['BASE', 'SFT', 'PPO', 'DPO', 'RAFT']
win = [71, 62, 58, 60, 54]
tie = [20, 25, 32, 31, 36]
lose = [9, 13, 10, 9, 10]

win = [71, 62, 58, 60, 54]
tie = [20, 25, 32, 31, 36]
lose = [9, 13, 10, 9, 10]

# Convert to percentage
total = np.array([w + t + l for w, t, l in zip(win, tie, lose)])
win_percent = np.array(win) / total * 100
tie_percent = np.array(tie) / total * 100
lose_percent = np.array(lose) / total * 100

fig, ax = plt.subplots(figsize=(8, 6))

ax.barh(labels, win_percent, color='#1f77b4', label='Win')
ax.barh(labels, tie_percent, left=win_percent, color='#aec7e8', label='Tie')
ax.barh(labels, lose_percent, left=win_percent + tie_percent, color='#ff9896', label='Lose')

# Adding annotations
for i in range(len(labels)):
    ax.text(win_percent[i] / 2, i, f'{int(win_percent[i])}%', va='center', ha='center', color='white', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] / 2, i, f'{int(tie_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')
    ax.text(win_percent[i] + tie_percent[i] + lose_percent[i] / 2, i, f'{int(lose_percent[i])}%', va='center', ha='center', color='black', fontweight='bold')

# Labels and title
ax.set_xlabel('Percentage')

# Adjusting legend position to the top in a single line
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=3, frameon=False)

# Display the plot
plt.tight_layout()
# plt.show()
fig.savefig("/Users/biaoliu/Documents/papers/iclr2025/pictures/human_win_rate.pdf")
